The effective inflationary potential of constant-torsion emergent gravity

Constant-torsion emergent gravity (CTEG) has a Lagrangian quadratic in curvature and torsion, but without any Einstein--Hilbert term. CTEG is motivated by a unitary, power-counting renormalisable particle spectrum. The timelike axial torsion adopts a vacuum expectation value, and the Friedmann cosmology emerges dynamically on this torsion condensate. We show that this mechanism -- and the whole background cosmology of CTEG -- may be understood through the effective potential of a canonical single scalar field model. The effective potential allows for hilltop inflation in the early Universe. In the late Universe, the Hubble friction overdamps the final quadratic approach to the effective minimum at the condensate, where the value of the potential becomes the cosmological constant. We do not consider particle production through spin-torsion coupling, or running of Lagrangian parameters. The model must be completed if reheating and a separation of inflationary and dark energy scales are to be understood. It is suggested that the divergence of the potential at large values of the scalar is inconsistent with the linearised propagator analysis of CTEG around zero-torsion Minkowski spacetime. This background may therefore be a strongly coupled surface in CTEG.

==> PythonPlots/CornerPlot.py <==
#!/usr/bin/env python
#   Will:   and why not? There is nothing wrong with working in sh!
import matplotlib.pyplot as plt
import matplotlib as mpl
mpl.use('tkagg')    #   Will: the Manjaro developers shipped a bad Qt some months ago, this fix is just for my system (I didn't want to downgrade) so Cillian is quite unlikely to need it. We are still waiting for Manjaro to fix their libraries.
import numpy as np
from matplotlib import ticker, cm

#=======================#
#  Plotting with LaTeX  #
#=======================#

plt.rc('text',usetex = True)
plt.rc('text.latex', preamble=r'\usepackage{stix}\usepackage{amsmath}\usepackage{etoolbox}\usepackage{bm} \newrobustcmd{\Planck}{{M_{\text{Pl}}}}')
mpl.rcParams['font.family'] = 'serif'

#======================#
#  Lots of functions.  #
#======================#

#=============#
#  Top frame  #
#=============#

fig, ax = plt.subplots(4,4,figsize=(7,7))

datapoints=1000
infinity=9

psilower=0
psiupper=2

psihatlower=0
psihatupper=infinity

omegahatlower=-np.sqrt(2)
omegahatupper=infinity

omegatildelower=-infinity
omegatildeupper=np.sqrt(8)*np.pi/3

psi=np.linspace(psilower,psiupper,datapoints)
psihat=np.linspace(psihatlower,psihatupper,datapoints)
omegahat=np.linspace(omegahatlower,omegahatupper,datapoints)
omegatilde=np.linspace(omegatildelower,omegatildeupper,datapoints)


def psipsihat(psihat):
    return 2*np.tanh(psihat/np.sqrt(6))
def psihatpsi(psi):
    return np.sqrt(6)*np.arctanh(psi/2)
def omegahatpsihat(psihat):
    return np.sign(3*np.cosh(np.sqrt(2/3)*psihat)-5)*np.sqrt(np.abs(3*np.cosh(np.sqrt(2/3)*psihat)-5))
def omegatildeomegahat(omegahat):
    return np.select([omegahat<=0,omegahat>0],
                     [
                      #np.real((np.sqrt(2)/2)*(-1j*np.pi+6*np.arctanh((2*1j-1j*omegahat**2+omegahat*np.sqrt(8-omegahat**2))/(2*np.sqrt(3))))),
                      np.real((np.sqrt(2)*2)*(np.arctanh((2*1j-1j*omegahat**2+omegahat*np.sqrt(8-omegahat**2))/(2*np.sqrt(3))))),
                         (np.sqrt(2)/3)*(np.pi-6*np.arctan((2+omegahat**2-omegahat*np.sqrt(8+omegahat**2))/(2*np.sqrt(3))))
                      ])

#============#
#  Column 1  #
#============#

ax[3,0].set_xlabel(r'$\left|\psi/\psi_{\text{C}}\right|$',fontsize="small")
ax[3,0].set_ylabel(r'$\left|\psi/\psi_{\text{C}}\right|$',fontsize="small")

ax[3,0].set_xlim(psilower,psiupper)
ax[3,0].set_ylim(psilower,psiupper)
ax[3,0].plot(psi,psi)

ax[2,0].set_xlim(psilower,psiupper)
ax[2,0].set_ylim(psihatlower,psihatupper)
ax[2,0].plot(psi,psihatpsi(psi))
ax[2,0].set_xticklabels([])

ax[1,0].set_xlim(psilower,psiupper)
ax[1,0].set_ylim(omegahatlower,omegahatupper)
ax[1,0].plot(psi,omegahatpsihat(psihatpsi(psi)))
ax[1,0].set_xticklabels([])

ax[0,0].set_xlim(psilower,psiupper)
ax[0,0].set_ylim(omegatildelower,omegatildeupper)
ax[0,0].plot(psi,omegatildeomegahat(omegahatpsihat(psihatpsi(psi))))
ax[0,0].set_xticklabels([])

#============#
#  Column 2  #
#============#

ax[2,1].set_xlabel(r'$\hat{\psi}/M_{\text{Pl}}$',fontsize="small")
ax[2,0].set_ylabel(r'$\hat{\psi}/M_{\text{Pl}}$',fontsize="small")

ax[2,1].set_xlim(psihatlower,psihatupper)
ax[2,1].set_ylim(psihatlower,psihatupper)
ax[2,1].plot(psihat,psihat)
ax[2,1].set_yticklabels([])

ax[1,1].set_xlim(psihatlower,psihatupper)
ax[1,1].set_ylim(omegahatlower,omegahatupper)
ax[1,1].plot(psihat,omegahatpsihat(psihat))
ax[1,1].set_xticklabels([])
ax[1,1].set_yticklabels([])

ax[0,1].set_xlim(psihatlower,psihatupper)
ax[0,1].set_ylim(omegatildelower,omegatildeupper)
ax[0,1].plot(psihat,omegatildeomegahat(omegahatpsihat(psihat)))
ax[0,1].set_xticklabels([])
ax[0,1].set_yticklabels([])

#============#
#  Column 3  #
#============#

ax[1,2].set_xlabel(r'$\hat{\omega}$',fontsize="small")
ax[1,0].set_ylabel(r'$\hat{\omega}$',fontsize="small")

ax[1,2].set_xlim(omegahatlower,omegahatupper)
ax[1,2].set_ylim(omegahatlower,omegahatupper)
ax[1,2].plot(omegahat,omegahat)
ax[1,2].set_yticklabels([])

ax[0,2].set_xlim(omegahatlower,omegahatupper)
ax[0,2].set_ylim(omegatildelower,omegatildeupper)
ax[0,2].plot(omegahat,omegatildeomegahat(omegahat))
ax[0,2].set_xticklabels([])
ax[0,2].set_yticklabels([])

#============#
#  Column 4  #
#============#

ax[0,3].set_xlabel(r'$\tilde{\omega}$',fontsize="small")
ax[0,0].set_ylabel(r'$\tilde{\omega}$',fontsize="small")

ax[0,3].set_xlim(omegatildelower,omegatildeupper)
ax[0,3].set_ylim(omegatildelower,omegatildeupper)
ax[0,3].plot(omegatilde,omegatilde)
ax[0,3].set_yticklabels([])

ax[3,3].axis('off')
ax[3,2].axis('off')
ax[3,1].axis('off')
ax[2,3].axis('off')
ax[2,2].axis('off')
ax[1,3].axis('off')

plt.savefig("CornerPlot.pdf", dpi=1500,bbox_inches="tight")


==> PythonPlots/EFphasespace.py <==
import matplotlib.pyplot as plt
import matplotlib as mpl
import numpy as np

plt.rc('text',usetex = True)
plt.rc('text.latex', preamble=r'\usepackage{stix}\usepackage{amsmath}\usepackage{etoolbox}\usepackage{bm} \newrobustcmd{\Planck}{{M_{\text{Pl}}}}')
mpl.rcParams['font.family'] = 'serif'

def xp(x,y,z):
    alpha = np.sign(z)
    a = -(3/2)*x*(1+y**2)
    b = -(3/8)*(y**2)*z*(2+(z**2)*alpha)
    c = (-24*alpha*x**3)/(((2+alpha*z**2)**2)*(8+alpha*z**2))
    d = ((3*alpha*z*x**2)*(6+alpha*z**2))/((2+alpha*z**2)*(8+alpha*z**2))
    return a+b+c+d

def yp(x,y,z):
    alpha = np.sign(z)
    frac = (4*x*alpha*(4*x + 2*z + alpha*z**3))/(((2+alpha*z**2)**2)*(8+alpha*z**2))
    return (3/2)*y*(1 - y**2 -frac)

def zp(x,y,z):
    return x

x = np.linspace(-4,4,1000)
y = np.linspace(-1.4,5,1000)
X, Y = np.meshgrid(x, y)

fig, ax = plt.subplots(1,3,figsize=(7,3))

for j in range(3):
    i=1
    height_in_phase_space =(0.2+0.2*i+0.3*j)
    u = xp(X,height_in_phase_space,Y)
    v = zp(X,height_in_phase_space,Y)
    ax[j].streamplot(X,Y,u,v, density = 0.9, color = "k", linewidth = 0.5, maxlength = 1.)
    
    ax[j].set_title('y = ' + str(round(height_in_phase_space,1)),fontsize="small")
    ax[j].set_xlabel('$x$',fontsize="small")
    ax[0].set_ylabel('$z$',rotation="horizontal",fontsize = "small")
    ax[j].plot([0], [0], 'o')

    
fig.tight_layout(pad=0.5)
fig.set_figheight(2)
fig.set_figwidth(7)

save_images_to = "/home/cillian/Desktop/project-rew/Manuscript/"

plt.savefig(save_images_to + "EFphasespace.png", dpi=1500,bbox_inches="tight")
plt.show()



==> PythonPlots/JFphasespace.py <==
import matplotlib.pyplot as plt
import matplotlib as mpl
import numpy as np

plt.rc('text',usetex = True)
plt.rc('text.latex', preamble=r'\usepackage{stix}\usepackage{amsmath}\usepackage{etoolbox}\usepackage{bm} \newrobustcmd{\Planck}{{M_{\text{Pl}}}}')
mpl.rcParams['font.family'] = 'serif'

def Bkin(z):
    return -(3*(16*np.sign(z)+8*z**2 +np.sign(z)*z**4))/((2+np.sign(z)*z**2)*(8+np.sign(z)*z**2))

def Fpref(z):   
    return (1+(np.sign(z)/2)*z**2)

def V(z):
    return (1+(np.sign(z)/2)*z**2)*(1+(np.sign(z)/8)*z**2)

def lv(z):
    return 2*np.sign(z)*z*((2)/(2+np.sign(z)*z**2) +(1/(8+np.sign(z)*z**2)))
    

def lB(z):
    return 2*z*((-np.sign(z))/(2+np.sign(z)*z**2) -(np.sign(z)/(8+np.sign(z)*z**2)) + (8+2*np.sign(z)*z**2)/(16*np.sign(z)+8*z**2+np.sign(z)*z**4))

def xp(x,y,z):
    alpha = np.sign(z)
    BB = Bkin(z)
    llv = lv(z)
    llB = lB(z)
    FF = Fpref(z)
    top = 3*((BB**2) *(x**3) +BB*x*(alpha*x*(2*x-5*z)-6*FF*(y**2 +1)) +6*alpha*z*(3*FF*y**2 + FF-alpha*(x**2))) - (2*FF +alpha*x*z)*(3*BB*(x**2)*llB+llv*(y**2))
    bottom = 6*(2*BB*FF+3*z**2)
    return (top/bottom)
    
def yp(x,y,z): 
    alpha = np.sign(z)
    BB = Bkin(z)
    llv = lv(z)
    llB = lB(z)
    FF = Fpref(z)
    top = 3*BB*(BB*x**2 -6*FF*(y**2 -1)) -alpha*z*(3*BB*x**2 *llB +llv*y**2)+6*alpha*BB*x*(x-z) +36*z**2
    bottom = 2*BB*FF + 3*z**2
    return (y/6)*((top/bottom) -(3*alpha*x*z/FF) +3*x*llv)
        

def zp(x,y,z):
    return x
    


x = np.linspace(-4,4,1000)
y = np.linspace(-1.4,4,1000)
X, Y = np.meshgrid(x, y)

fig, ax = plt.subplots(1,3,figsize=(7,3))

for j in range(3):
    i=1
    height_in_phase_space =(0.2+0.2*i+0.3*j)
    u = xp(X,height_in_phase_space,Y)
    v = zp(X,height_in_phase_space,Y)
    ax[j].streamplot(X,Y,u,v, density = 0.9, color = "k", linewidth = 0.5, maxlength = 1.)
    
    ax[j].set_title('y = ' + str(round(height_in_phase_space,1)), fontsize="small")
    ax[j].set_xlabel(r'$x$')
    ax[0].set_ylabel(r'$z$',rotation="horizontal",fontsize = "small")
    ax[j].plot([0], [0], 'o')

    
fig.tight_layout(pad=0.5)
fig.set_figheight(2)
fig.set_figwidth(7)

save_images_to = "/home/cillian/Desktop/project-rew/Manuscript/"

plt.savefig(save_images_to + "JFphasespace.png", dpi=1500,bbox_inches="tight")
plt.show()


==> PythonPlots/efoldplots.py <==
import matplotlib.pyplot as plt
import matplotlib as mpl
import numpy as np
from scipy.interpolate import interp1d
from scipy.optimize import fsolve

plt.rc('text',usetex = True)
plt.rc('text.latex', preamble=r'\usepackage{stix}\usepackage{amsmath}\usepackage{etoolbox}\usepackage{bm} \newrobustcmd{\Planck}{{M_{\text{Pl}}}}')
mpl.rcParams['font.family'] = 'serif'

# def eps(x,lam):
#     top = (np.sinh(x/np.sqrt(2)) -lam*np.tanh(x/(2*np.sqrt(2))))**2
#     bottom = (1-2*lam+np.cosh(x/np.sqrt(2)))**2
#     return (top/bottom)

# def eta(x,lam):
#     return (2+ ((-5+6*lam)/(2-4*lam +2*np.cosh(x/np.sqrt(2)))) -(0.25)*np.sech(x/(2*np.sqrt(2)))**2)

# def integral(x,lam):
#     top = np.sqrt(2)*(1-lam+np.cosh(x/np.sqrt(2)))*(lam*np.log(1-lam+np.cosh(x/np.sqrt(2))) -4*(lam-1)*np.log(np.sinh(x/(2*np.sqrt(2)))))*np.tanh(x/(2*np.sqrt(2)))
#     bottom = (-2+lam)*(1-2*lam+np.cosh(x/np.sqrt(2)))*np.sqrt(eps(x,lam))
#     return (top/bottom)

xs = np.array([1.0001, 1.0101, 1.0201, 1.0301, 1.0401, 1.0501, 1.0601, 1.0701, \
1.0801, 1.0901, 1.1001, 1.1101, 1.1201, 1.1301, 1.1401, 1.1501, \
1.1601, 1.1701, 1.1801, 1.1901, 1.2001, 1.2101, 1.2201, 1.2301, \
1.2401, 1.2501, 1.2601, 1.2701, 1.2801, 1.2901, 1.3001, 1.3101, \
1.3201, 1.3301, 1.3401, 1.3501, 1.3601, 1.3701, 1.3801, 1.3901, \
1.4001, 1.4101, 1.4201, 1.4301, 1.4401, 1.4501, 1.4601, 1.4701, \
1.4801, 1.4901, 1.5001, 1.5101, 1.5201, 1.5301, 1.5401, 1.5501, \
1.5601, 1.5701, 1.5801, 1.5901, 1.6001, 1.6101, 1.6201, 1.6301, \
1.6401, 1.6501, 1.6601, 1.6701, 1.6801, 1.6901, 1.7001, 1.7101, \
1.7201, 1.7301, 1.7401, 1.7501, 1.7601, 1.7701, 1.7801, 1.7901, \
1.8001, 1.8101, 1.8201, 1.8301, 1.8401, 1.8501, 1.8601, 1.8701, \
1.8801, 1.8901, 1.9001, 1.9101, 1.9201, 1.9301, 1.9401, 1.9501, \
1.9601, 1.9701, 1.9801, 1.9901])
    
ys= np.array([7.84027, 8.11457, 8.28393, 8.45621, 8.63148, 8.8098, 8.99126, \
9.17592, 9.36388, 9.55522, 9.75005, 9.94847, 10.1506, 10.3565, \
10.5664, 10.7804, 10.9986, 11.2212, 11.4482, 11.68, 11.9167, 12.1585, \
12.4055, 12.658, 12.9162, 13.1803, 13.4506, 13.7273, 14.0107, \
14.3012, 14.5989, 14.9043, 15.2177, 15.5394, 15.8698, 16.2093, \
16.5584, 16.9176, 17.2872, 17.6678, 18.06, 18.4644, 18.8815, 19.3121, \
19.7569, 20.2166, 20.692, 21.1841, 21.6938, 22.222, 22.7699, 23.3388, \
23.9297, 24.5442, 25.1838, 25.85, 26.5447, 27.2698, 28.0274, 28.8198, \
29.6496, 30.5197, 31.433, 32.393, 33.4035, 34.4687, 35.5933, 36.7825, \
38.0423, 39.3793, 40.801, 42.3158, 43.9336, 45.6653, 47.5239, \
49.5239, 51.6827, 54.0203, 56.5604, 59.331, 62.3657, 65.7048, \
69.3977, 73.5048, 78.1014, 83.2823, 89.1688, 95.9186, 103.741, \
112.918, 123.843, 137.08, 153.466, 174.304, 201.739, 239.582, \
295.335, 386.154, 562.157, 1063.8])
    
f1 = interp1d(xs,ys)
point = 1.75238

lams = np.linspace(1.001,1.99,1000)
new_lams = np.linspace(1.001,1.99,1000)

fig =plt.gcf()
fig.set_size_inches(5,5.5)

plt.plot(new_lams,f1(new_lams),color='b')

# plt.xlim(2.4,5)
plt.ylim(0,85)
plt.xlim(1,2)
plt.vlines(x=point, ymin=0,ymax = f1(point),linestyles='dotted',color='k')
plt.hlines(y=50, xmin=0,xmax=point,linestyle='dotted',color='k')

plt.xticks([1,point,2],(1,r'$\approx 1.75$',2))
plt.yticks([50])

plt.xlabel('$\lambda / \Lambda_\mathrm{LCDM}$',fontsize='large')
plt.ylabel('$\mathrm{N_e}$',rotation='horizontal',labelpad=10,fontsize='large')
plt.title('$\Lambda / \Lambda_\mathrm{LCDM}=-1$')

save_images_to = "/home/cillian/Desktop/project-rew/Manuscript/"
plt.savefig(save_images_to + "efolds.png", dpi=600,bbox_inches='tight')



==> PythonPlots/just_potential_inflation.py <==
import matplotlib.pyplot as plt
import matplotlib as mpl
import numpy as np

plt.rc('text',usetex = True)
plt.rc('text.latex', preamble=r'\usepackage{stix}\usepackage{amsmath}\usepackage{etoolbox}\usepackage{bm} \newrobustcmd{\Planck}{{M_{\text{Pl}}}}')
mpl.rcParams['font.family'] = 'serif'

def eps_sr1(x,bare,ups_sig):
    top = 2*(bare*np.sinh(x/np.sqrt(2)) + ups_sig*np.tanh(x/(2*np.sqrt(2))))**2
    bottom = (2*ups_sig +bare +bare*np.cosh(2/np.sqrt(2)))**2
    return (top/bottom)*(1/2)

def eta_sr2(x,bare,ups_sig):
    top = (ups_sig*np.cosh(x/np.sqrt(2)) +bare*np.cosh(x/np.sqrt(2)) +bare*np.cosh(x*np.sqrt(2)))*np.cosh(x/(2*np.sqrt(2)))**(-2)
    bottom = 2*abs(2*ups_sig +bare +bare*np.cosh(x/np.sqrt(2)))
    return abs((top/bottom))

def potential(x,ups_sig):
    bare = 1-ups_sig
    return (1/2)*(np.cosh(x/(2*np.sqrt(2)))**2) *(2*ups_sig + bare +bare*np.cosh(x/np.sqrt(2)))

inflection_point = -0.667783    
efold_50_lam = 1.75238
xs = np.linspace(-1.2,0,1000)

hilltop_x = -1.11805
hilltop_y = 1.02038

eta_zero_x =-0.667783
eta_zero_y = 1.01164

fig =plt.gcf()
fig.set_size_inches(5,5.5)
plt.plot(xs,potential(xs,efold_50_lam))
plt.xticks([hilltop_x,eta_zero_x,0],('$\epsilon = 0$', '$\eta = 0$',0))
plt.yticks([hilltop_y,eta_zero_y,1],(1.02,1.01,1))
plt.axvline(x=hilltop_x,linestyle='dotted',color='k')
plt.axvline(x=eta_zero_x,linestyle='dotted',color='k')
plt.axvspan(xmin=hilltop_x,xmax = eta_zero_x,color='grey', alpha=0.4, lw=0)
plt.ylabel(r'$\frac{\tilde{U}(\tilde{\omega})}{\Lambda_\mathrm{LCDM}}$',rotation='horizontal',labelpad=20,fontsize=16)
plt.xlabel(r'$\tilde{\omega}$',fontsize=15)
plt.title(r'$\Lambda /\Lambda_\mathrm{LCDM} \approx -0.75 $' +r'$\quad \text{,} \quad$'+r'$\lambda /\Lambda_\mathrm{LCDM} \approx 1.75$',fontsize = 14)


save_images_to = "/home/cillian/Desktop/project-rew/Manuscript/"
plt.savefig(save_images_to + "just_inflation_potential.png", dpi=600,bbox_inches="tight")
plt.show()


==> PythonPlots/omtildebetter.py <==
import matplotlib.pyplot as plt
import numpy as np
import matplotlib as mpl
mpl.use('tkagg')

plt.rc('text',usetex =True)
plt.rc('text.latex', preamble=r'\usepackage{stix}\usepackage{amsmath}\usepackage{etoolbox}\usepackage{bm} \newrobustcmd{\Planck}{{M_{\text{Pl}}}}')
mpl.rcParams['font.family'] = 'serif'

def om(x):
    ys=[]
    for i in range(len(x)):
        a = x[i]
        if a>0:
            b = (1/3)*np.sqrt(2)*(np.pi -6*np.arctan((2+a**2 - a*np.sqrt(8+a**2))/(2*np.sqrt(3))))
            ys.append(b)
        else:
            c = 2*np.sqrt(2)*(np.arctanh((2*1j+a*(-1j*a+np.sqrt(8-a**2)))/(2*np.sqrt(3))))
            ys.append(c.real)
    return ys
    
xs = np.linspace(-1.4,10,1000)
point_rhs =  (2*np.sqrt(2)*np.pi)/3

fig,ax = plt.subplots()
fig.set_size_inches(3.3,3.3)
ax.set_xticks([-np.sqrt(2),0])
ax.set_xticklabels([r'$-\sqrt{2}$',0])

ax.set_yticks([0,(np.sqrt(8)*np.pi)/3])
ax.set_yticklabels(['0',r'$\frac{ \sqrt{8} \pi}{3}$'],fontsize='large')

plt.xlabel(r"$\hat{\omega}$",loc = "right",fontsize=12)
plt.ylabel(r"$\tilde{\omega}$", rotation= "horizontal",fontsize='large')

plt.axhline(y=0,color='k',linestyle="-",linewidth=0.5)
plt.axvline(x=0,color='k',linestyle="-",linewidth=0.5)
plt.axhline(y=point_rhs,color="k",linestyle="dotted")
plt.axvline(x=-np.sqrt(2),color="k",linestyle="dotted")
# ax.margins(x=0.05,y=0)
# plt.subplots_adjust(left=0, bottom=0, right=1, top=1, wspace=0, hspace=0)

ax.plot(xs, om(xs),linewidth=1)

ax.set_xlim(-1.7,5)
ax.set_ylim(min(om(xs)),3.4)

plt.show()


save_images_to = "/home/cillian/Desktop/project-rew/Manuscript/"
plt.savefig(save_images_to + "omtildeplotpython.png", dpi=600,bbox_inches='tight')


==> PythonPlots/plottingpotential.py <==
import matplotlib.pyplot as plt
import numpy as np
import matplotlib as mpl
mpl.use('tkagg')

plt.rc('text',usetex = True)
plt.rc('text.latex', preamble=r'\usepackage{stix}\usepackage{amsmath}\usepackage{etoolbox}\usepackage{bm} \newrobustcmd{\Planck}{{M_{\text{Pl}}}}')
mpl.rcParams['font.family'] = 'serif'

point_rhs =  (2*np.sqrt(2)*np.pi)/3

def potential(omega):
    ys = []
    for i in range(len(omega)):
        
        x = omega[i]
        if x<0:
            z= (np.cosh(x/(2*np.sqrt(2))))**2
            ys.append(z)
        else:
            z = (np.cos(x/(2*np.sqrt(2))))**2
            ys.append(z)
    return ys

xminus = np.linspace(-2.6,0,1000)
xplus = np.linspace(0,point_rhs,1000)


# plt.figure(figsize=(3,3))
fig,ax = plt.subplots()
fig.set_size_inches(3.3,3.3)

ax.set_xticks([0,(2*np.sqrt(2)*np.pi)/3])
ax.set_xticklabels([0,r'$\frac{ \sqrt{8} \pi}{3}$'])

plt.annotate("CS",xy=(0.1,1.05))

# plt.axvline(x=0,color='k',linestyle="-")

plt.vlines(x=point_rhs, ymin=0, ymax=potential([point_rhs]), colors='k',linestyles='dotted')
plt.hlines(y=0.25, xmin=min(xminus), xmax=point_rhs, colors='k',linestyles='dotted')

plt.vlines(x=0, ymin=0, ymax=1, colors='k',linestyles='dotted')
plt.hlines(y=1, xmin=min(xminus), xmax=0, colors='k',linestyles='dotted')

ax.margins(x=0,y=0)


ax.set_yticks([0.25,1])
ax.set_yticklabels([r"$\frac{1}{4}$",1])
plt.xlabel(r"$\tilde{\omega}$",fontsize='large')
plt.ylabel(r"$ \frac{\tilde{U}(\tilde{\omega})}{ \Planck ^2 \lambda}$", rotation = "horizontal",labelpad=20,fontsize='large')

ax.plot(xminus,potential(xminus),label = "Canonical scalar field")
ax.plot(xplus,potential(xplus),label = "Phantom scalar field")

ax.plot([0], [1], 'o', color="black")


plt.legend(frameon=False,fontsize=7)
plt.show()

save_images_to = "/home/cillian/Desktop/project-rew/Manuscript/"
plt.savefig(save_images_to + "finalpot.png", dpi=600,bbox_inches='tight')



==> PythonPlots/total_inflation_phase_space.py <==
#!/usr/bin/env python
#   Will:   and why not? There is nothing wrong with working in sh!
import matplotlib.pyplot as plt
import matplotlib as mpl
mpl.use('tkagg')    #   Will: the Manjaro developers shipped a bad Qt some months ago, this fix is just for my system (I didn't want to downgrade) so Cillian is quite unlikely to need it. We are still waiting for Manjaro to fix their libraries.
import numpy as np
from matplotlib import ticker, cm

#=======================#
#  Plotting with LaTeX  #
#=======================#

plt.rc('text',usetex = True)
plt.rc('text.latex', preamble=r'\usepackage{stix}\usepackage{amsmath}\usepackage{etoolbox}\usepackage{bm} \newrobustcmd{\Planck}{{M_{\text{Pl}}}}')
mpl.rcParams['font.family'] = 'serif'

#======================#
#  Lots of functions.  #
#======================#

def xp(x,y):
    return y

def x_func_plus(x,y):
    return y
     
#   Will:   here I've changed your sign of 4*y**2 to match over x=0. Please check this. I believe that these signs now correspond to Eq. (57). I also believe Eq. (57) can be made to descend from Eq. (55) only if some significant problems with Eq. (55) are fixed.
def yp_plus(x,y,l):
    top = -2*np.sqrt(3)*y*np.sqrt(3-4*y**2 +l +4*np.cos(x/np.sqrt(2))-(-1+l)*np.cos(np.sqrt(2)*x)) -2*np.sin(x/np.sqrt(2)) +(-1+l)*np.sin(np.sqrt(2)*x)
    bottom = 4*np.sqrt(2)
    return (top/bottom)
def yp_minus(x,y,l):
    top = -2*np.sqrt(3)*y*np.sqrt(3+4*y**2 +l +4*np.cosh(x/np.sqrt(2))-(-1+l)*np.cosh(np.sqrt(2)*x)) -2*np.sinh(x/np.sqrt(2)) +(-1+l)*np.sinh(np.sqrt(2)*x)
    bottom = 4*np.sqrt(2)
    return (top/bottom)
def yp_total(x,y,l):
    return np.select([x<=0,x>0],[yp_minus(x,y,l),yp_plus(x,y,l)])

#====================================#
#  Flow speed (not used in the end)  #
#====================================#

def speed_plus(x,y,l):
    return np.sqrt(y**2+yp_plus(x,y,l)**2)
def speed_minus(x,y,l):
    return np.sqrt(y**2+yp_minus(x,y,l)**2)
def speed_total(x,y,l):
    return np.select([x<=0,x>0],[speed_minus(x,y,l),speed_plus(x,y,l)])

#======================#
#  Potential function  #
#======================#

def potential_minus(x,y,l):
    return (1/2)*np.cosh(x/np.sqrt(8))**2*(1+l+(1-l)*np.cosh(x/np.sqrt(2)))
def potential_plus(x,y,l):
    return (1/2)*np.cos(x/np.sqrt(8))**2*(1+l+(1-l)*np.cos(x/np.sqrt(2)))

#======================================#
#  Gradient of the potential function  #
#======================================#

def grad_potential_minus(x,y,l):
    return (1/2)*(2/np.sqrt(8))*np.cosh(x/np.sqrt(8))*np.sinh(x/np.sqrt(8))*(1+l+(1-l)*np.cosh(x/np.sqrt(2)))+(1/2)*np.cosh(x/np.sqrt(8))**2*(+(1-l)*(1/np.sqrt(2))*np.sinh(x/np.sqrt(2)))
def grad_potential_plus(x,y,l):
    return -(1/2)*(2/np.sqrt(8))*np.cos(x/np.sqrt(8))*np.sin(x/np.sqrt(8))*(1+l+(1-l)*np.cos(x/np.sqrt(2)))+(1/2)*np.cos(x/np.sqrt(8))**2*(-(1-l)*(1/np.sqrt(2))*np.sin(x/np.sqrt(2)))

#=================#
#  Hubble number  #
#=================#

def hubble_minus(x,y,l):
    return np.sqrt((potential_minus(x,y,l)+y**2/2)/3)
def hubble_plus(x,y,l):
    return np.sqrt((potential_plus(x,y,l)-y**2/2)/3)

#===========================================#
#  Slow-roll equation (deviates from zero)  #
#===========================================#

def slow_roll_minus(x,y,l):
    return 3*hubble_minus(x,y,l)*y+grad_potential_minus(x,y,l)
def slow_roll_plus(x,y,l):
    return 3*hubble_plus(x,y,l)*y-grad_potential_plus(x,y,l)
def slow_roll_total(x,y,l):
    return np.select([x<=0,x>0],[np.abs(slow_roll_minus(x,y,l)),np.abs(slow_roll_plus(x,y,l))])

shift=0.05
fig, ax = plt.subplots(1,2,figsize=(7,3))

hilltop=-1.118  #   Will:   the top of the potential in x
conformal=2.96  #   Will:   the maximum x in this conformal frame

#=============#
#  Top frame  #
#=============#

xupper=2.96
xlower=-2.118
yupper=0.5
ylower=-0.5
l=1.75237
x_total = np.linspace(xlower,xupper+shift*(xupper-xlower),100)
y_total = np.linspace(ylower,yupper,100)
X, Y = np.meshgrid(x_total,y_total)
u = xp(X,Y)
v = yp_total(X,Y,l)
speed = slow_roll_total(X,Y,l)

ax[0].set_xlabel(r'$\tilde{\omega}$',fontsize="small")
ax[0].set_ylabel(r'$\dot{\tilde{\omega}}$',rotation="horizontal",fontsize = "small")
ax[0].set_xticks([hilltop,0,conformal],(r'$\epsilon = 0$',0,r'$\tilde{\Omega}\left(\tilde{\omega}\right)=\infty$'))

ax[0].axhline(y = 0, color = 'k', linewidth = 1., linestyle = '--')
ax[0].axvline(x = hilltop, color = 'k', linewidth = 1., linestyle = '--')
ax[0].axvline(x = 0, color = 'k', linewidth = 1., linestyle = '--')
ax[0].plot([0], [0], 'ko')
ax[0].plot([hilltop], [0], 'ko')

ax[0].set_yticks([ylower,0,yupper],(ylower,0,yupper))
ax[0].plot([0], [0], 'ko')
ax[0].set_ylim([ylower,yupper])
ax[0].set_xlim([xlower,xupper])
ax[0].streamplot(X,Y,u,v,color="k",density=0.9,maxlength=1.5,arrowsize=0.5,linewidth=0.5,broken_streamlines=True)
contours=ax[0].contourf(X,Y,speed,10, cmap='YlOrBr')
cbar=plt.colorbar(contours,orientation='horizontal',location='top',extend='both')
#cbar.set_ticks(np.array([-2,0,2]))
cbar.ax.set_title(r'$\left|3\tilde{H}\dot{\tilde{\omega}}-\mathrm{sgn}\left(\tilde{\omega}\right)\tilde{U}^\prime\left(\tilde{\omega}\right)\right|$',fontsize='small')

#================#
#  Bottom frame  #
#================#

xupper=0.1
xlower=hilltop-0.1
yupper=0.03
ylower=-0.01
l=1.75237
x_total = np.linspace(xlower,xupper+shift*(xupper-xlower),100)
y_total = np.linspace(ylower,yupper,100)
X, Y = np.meshgrid(x_total,y_total)
u = xp(X,Y)
v = yp_total(X,Y,l)
speed = slow_roll_total(X,Y,l)

ax[1].set_xlabel(r'$\tilde{\omega}$',fontsize="small")
ax[1].set_xticks([hilltop,0],(r'$\epsilon = 0$',0))

ax[1].axhline(y = 0, color = 'k', linewidth = 1., linestyle = '--')
ax[1].axvline(x = hilltop, color = 'k', linewidth = 1., linestyle = '--')
ax[1].axvline(x = 0, color = 'k', linewidth = 1., linestyle = '--')
ax[1].plot([0], [0], 'ko')
ax[1].plot([hilltop], [0], 'ko')


ax[1].set_yticks([ylower,0,yupper],(ylower,0,yupper))
ax[1].set_ylim([ylower,yupper])
ax[1].set_xlim([xlower,xupper])
ax[1].streamplot(X,Y,u,v,color="k",density=0.9,maxlength=1.5,arrowsize=0.5,linewidth=0.5,broken_streamlines=True)
contours =ax[1].contourf(X,Y,speed,10, cmap='YlOrBr')
cbar=plt.colorbar(contours,orientation='horizontal',location='top',extend='both')
cbar.ax.locator_params(nbins=3)
cbar.ax.set_title(r'$\left|3\tilde{H}\dot{\tilde{\omega}}-\mathrm{sgn}\left(\tilde{\omega}\right)\tilde{U}^\prime\left(\tilde{\omega}\right)\right|$',fontsize='small')

plt.savefig("InflationPhaseSpace.pdf", dpi=1500,bbox_inches="tight")

